Study of $(W/Z)H$ production and Higgs boson couplings using $H \rightarrow WW^{\ast}$ decays with the ATLAS detector

A search for Higgs boson production in association with a $W$ or $Z$ boson, in the $H \rightarrow WW^{\ast}$ decay channel, is performed with a data sample collected with the ATLAS detector at the LHC in proton-proton collisions at centre-of-mass energies $\sqrt{s}=7$ TeV and 8 TeV, corresponding to integrated luminosities of 4.5 ${\rm fb}^{-1}$ and 20.3 ${\rm fb}^{-1}$, respectively. The $WH$ production mode is studied in two-lepton and three-lepton final states, while two-lepton and four-lepton final states are used to search for the $ZH$ production mode. The observed significance, for the combined $WH$ and $ZH$ production, is 2.5 standard deviations while a significance of 0.9 standard deviations is expected in the Standard Model Higgs boson hypothesis. The ratio of the combined $WH$ and $ZH$ signal yield to the Standard Model expectation, $\mu_{VH}$, is found to be $\mu_{VH} =3.0^{+1.3}_{-1.1}{\, {(\rm stat.)}}^{+1.0}_{-0.7}{\,{(\rm sys.)}}$ for the Higgs boson mass of 125.36 GeV. The $WH$ and $ZH$ production modes are also combined with the gluon fusion and vector boson fusion production modes studied in the $H \to WW^* \to \ell \nu \ell \nu$ decay channel, resulting in an overall observed significance of 6.5 standard deviations and $\mu_{\rm ggF+VBF+VH} = 1.16^{+0.16}_{-0.15} {\rm (stat.)}^{+0.18}_{-0.15} {\rm (sys.)}$. The results are interpreted in terms of scaling factors of the Higgs boson couplings to vector bosons ($\kappa_V$) and fermions ($\kappa_F$); the combined results are: $|\kappa_V| = 1.06^{+0.10}_{-0.10}$, $|\kappa_F| = 0.85^{+0.26}_{-0.20}$.

==> cp.sh <==
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/systemlayer/pgf.cfg ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.def ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-common-pdf.def ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/xcolor/xcolor.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/latexconfig/color.cfg ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathcalc.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathutil.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathparser.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.basic.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.trigonometric.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.random.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.comparison.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.base.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.round.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.misc.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.integerarithmetics.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmathfloat.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconstruct.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicstate.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconstruct.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicstate.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransformations.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorequick.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreobjects.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathprocessing.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorearrows.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreshade.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreimage.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreexternal.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorelayers.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransparency.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepatterns.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/modules/pgfmoduleshapes.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/modules/pgfmoduleplot.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-0-65.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-1-18.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/pgf/utilities/pgffor.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex  ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/pgf/math/pgfmath.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex  ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothandlers.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/modules/pgfmodulematrix.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarytopaths.code.tex ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarycalc.code.tex ./bchart.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/booktabs/booktabs.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/tools/dcolumn.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/tools/array.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/was/upgreek.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/relsize/relsize.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/rotating/rotating.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/tools/xspace.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/multirow/multirow.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/tools/hhline.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/tools/bm.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/context/base/supp-pdf.mkii ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/oberdiek/epstopdf-base.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/oberdiek/grfext.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/latex/hyperref/nameref.sty ./
cp /afs/cern.ch/sw/XML/TL2014/texmf-dist/tex/generic/oberdiek/gettitlestring.sty ./
